A dual lumping procedure for static condensation in mixed NURBS-based isogeometric elements with optimal convergence rates for arbitrary open knot vectors

Locking is a common effect in finite element and isogeometric analysis. In the case of plates, transverse shear locking is most prominent, for shells several other types of locking exist. A common cure are mixed methods that introduce additional fields of unknowns into the variational formulation. These fields reduce constraints and thus alleviate locking significantly. As a drawback, the discretized additional fields increase computational costs significantly. These fields are often eliminated by static condensation, which requires the inverse of a part of the stiffness matrix. In Lagrange-based finite elements, this inverse is computed on element level, due to a discontinuous interpolation of additional fields. Since isogeometric analysis features higher continuity, static condensation must be performed on patch level, which requires a costly matrix inversion on that level. In this contribution, the virtual shear parameters of a mixed isogeometric plate formulation are interpolated by enhanced approximate dual basis functions. This allows to conduct row-sum lumping of the relevant matrix part at a minimal loss of accuracy, since this part becomes diagonal dominant. For a properly chosen integration space, this lumped matrix becomes the identity matrix. Thus, the proposed condensation procedure does not require an inversion anymore. The crucial and novel point is the proposed treatment of knot vectors with limited internal continuity. With the help of several single- and multi-patch examples, both with full and with limited internal continuity, we show that the proposed procedure obtains optimal error convergence rates in all cases, while without these alterations, convergence rates are significantly deteriorated.

==> anc/6_1.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\1\G      2
1.igs,                                                                  G      3
26HRhinoceros ( Apr 16 2024 ),31HTrout Lake IGES 012 Apr 16 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H241230.180809,                              G      7
0.01D0,                                                                 G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H241230.180809;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     314       2       0       0       0       0       0       000000200D      3
     314       0       2       1       0       0       0   COLOR       0D      4
     314       3       0       0       0       0       0       000000200D      5
     314       0       4       1       0       0       0   COLOR       0D      6
     314       4       0       0       0       0       0       000000200D      7
     314       0       4       1       0       0       0   COLOR       0D      8
     314       5       0       0       0       0       0       000000200D      9
     314       0       1       1       0       0       0   COLOR       0D     10
     314       6       0       0       0       0       0       000000200D     11
     314       0       8       1       0       0       0   COLOR       0D     12
     406       7       0       0       1       0       0       000000300D     13
     406       0      -1       1       3       0       0LEVELDEF       0D     14
     406       8       0       0       2       0       0       000000300D     15
     406       0      -3       1       3       0       0LEVELDEF       0D     16
     406       9       0       0       3       0       0       000000300D     17
     406       0      -5       1       3       0       0LEVELDEF       0D     18
     406      10       0       0       4       0       0       000000300D     19
     406       0      -7       1       3       0       0LEVELDEF       0D     20
     406      11       0       0       5       0       0       000000300D     21
     406       0      -9       1       3       0       0LEVELDEF       0D     22
     406      12       0       0       6       0       0       000000300D     23
     406       0     -11       1       3       0       0LEVELDEF       0D     24
     128      13       0       0       1       0       0       000000000D     25
     128       0      -1       4       8       0       0 TrimSrf       0D     26
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
314,78.43137,0.0,0.0,20HRGB( 200,   0,   0 );                    0000003P      2
314,49.01961,14.90196,80.39216,20HRGB( 125,  38, 205 );          0000005P      3
314,0.0,0.0,100.0,20HRGB(   0,   0, 255 );                       0000007P      4
314,0.0,49.80392,0.0,20HRGB(   0, 127,   0 );                    0000009P      5
314,100.0,100.0,100.0,20HRGB( 255, 255, 255 );                   0000011P      6
406,2,1,8HStandard;                                              0000013P      7
406,2,2,8HEbene 01;                                              0000015P      8
406,2,3,8HEbene 02;                                              0000017P      9
406,2,4,8HEbene 03;                                              0000019P     10
406,2,5,8HEbene 04;                                              0000021P     11
406,2,6,8HEbene 05;                                              0000023P     12
128,1,1,1,1,0,0,1,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0, 0000025P     13
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,1.0D0,0.0D0,     0000025P     14
0.0D0,0.0D0,1.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,     0000025P     15
1.0D0;                                                           0000025P     16
S0000001G0000012D0000026P0000016                                        T      1


==> anc/6_2.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\3\G      2
3.igs,                                                                  G      3
26HRhinoceros ( Apr 16 2024 ),31HTrout Lake IGES 012 Apr 16 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H241230.180955,                              G      7
0.01D0,                                                                 G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H241230.180955;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     314       2       0       0       0       0       0       000000200D      3
     314       0       2       1       0       0       0   COLOR       0D      4
     314       3       0       0       0       0       0       000000200D      5
     314       0       4       1       0       0       0   COLOR       0D      6
     314       4       0       0       0       0       0       000000200D      7
     314       0       4       1       0       0       0   COLOR       0D      8
     314       5       0       0       0       0       0       000000200D      9
     314       0       1       1       0       0       0   COLOR       0D     10
     314       6       0       0       0       0       0       000000200D     11
     314       0       8       1       0       0       0   COLOR       0D     12
     406       7       0       0       1       0       0       000000300D     13
     406       0      -1       1       3       0       0LEVELDEF       0D     14
     406       8       0       0       2       0       0       000000300D     15
     406       0      -3       1       3       0       0LEVELDEF       0D     16
     406       9       0       0       3       0       0       000000300D     17
     406       0      -5       1       3       0       0LEVELDEF       0D     18
     406      10       0       0       4       0       0       000000300D     19
     406       0      -7       1       3       0       0LEVELDEF       0D     20
     406      11       0       0       5       0       0       000000300D     21
     406       0      -9       1       3       0       0LEVELDEF       0D     22
     406      12       0       0       6       0       0       000000300D     23
     406       0     -11       1       3       0       0LEVELDEF       0D     24
     128      13       0       0       1       0       0       000000000D     25
     128       0      -1       6       0       0       0 TrimSrf       0D     26
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
314,78.43137,0.0,0.0,20HRGB( 200,   0,   0 );                    0000003P      2
314,49.01961,14.90196,80.39216,20HRGB( 125,  38, 205 );          0000005P      3
314,0.0,0.0,100.0,20HRGB(   0,   0, 255 );                       0000007P      4
314,0.0,49.80392,0.0,20HRGB(   0, 127,   0 );                    0000009P      5
314,100.0,100.0,100.0,20HRGB( 255, 255, 255 );                   0000011P      6
406,2,1,8HStandard;                                              0000013P      7
406,2,2,8HEbene 01;                                              0000015P      8
406,2,3,8HEbene 02;                                              0000017P      9
406,2,4,8HEbene 03;                                              0000019P     10
406,2,5,8HEbene 04;                                              0000021P     11
406,2,6,8HEbene 05;                                              0000023P     12
128,2,2,2,2,0,0,0,0,0,0.0D0,0.0D0,0.0D0,1.0D0,1.0D0,1.0D0,0.0D0, 0000025P     13
0.0D0,0.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.5D0,     0000025P     14
1.0D0,1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.5D0,0.0D0,0.0D0,     0000025P     15
1.0D0,0.0D0,0.0D0,0.0D0,0.5D0,0.0D0,0.2999999999999999D0,        0000025P     16
0.2999999999999999D0,0.0D0,1.0D0,0.5D0,0.0D0,0.0D0,1.0D0,0.0D0,  0000025P     17
0.5D0,1.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;     0000025P     18
S0000001G0000012D0000026P0000018                                        T      1


==> anc/6_3.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\8\G      2
8.igs,                                                                  G      3
26HRhinoceros ( Dec  3 2024 ),31HTrout Lake IGES 012 Dec  3 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H250710.111557,                              G      7
0.001D0,                                                                G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H250710.111557;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     406       2       0       0       1       0       0       000000300D      3
     406       0      -1       1       3       0       0LEVELDEF       0D      4
     128       3       0       0       1       0       0       000000000D      5
     128       0      -1       9       0       0       0 TrimSrf       0D      6
     406      12       0       0       0       0       0       000010300D      7
     406       0       0       1      15       0       0 NAMETXT       0D      8
     128      13       0       0       1       0       0       000000000D      9
     128       0      -1       9       0       0       0 TrimSrf       0D     10
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
406,2,1,8HStandard;                                              0000003P      2
128,3,3,2,2,0,0,1,0,0,0.0D0,0.0D0,0.0D0,0.5D0,1.0D0,1.0D0,1.0D0, 0000005P      3
0.0D0,0.0D0,0.0D0,0.5D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000005P      4
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000005P      5
1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.25D0,0.0D0,0.0D0,0.75D0,   0000005P      6
0.0D0,0.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.25D0,0.0D0,0.45D0,0.4D0,   0000005P      7
0.0D0,0.7D0,0.2D0,0.0D0,1.0D0,0.25D0,0.0D0,0.0D0,0.75D0,0.0D0,   0000005P      8
0.2D0,0.9D0,0.0D0,0.5D0,0.6D0,0.0D0,1.0D0,0.75D0,0.0D0,0.0D0,    0000005P      9
1.0D0,0.0D0,0.25D0,1.0D0,0.0D0,0.75D0,1.0D0,0.0D0,1.0D0,1.0D0,   0000005P     10
0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;                                   0000005P     11
406,1,7HTrimSrf;                                                 0000007P     12
128,3,3,2,2,0,0,1,0,0,0.0D0,0.0D0,0.0D0,0.5D0,1.0D0,1.0D0,1.0D0, 0000009P     13
0.0D0,0.0D0,0.0D0,0.5D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000009P     14
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000009P     15
1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.0D0,0.25D0,0.0D0,0.0D0,    0000009P     16
0.75D0,0.0D0,0.0D0,1.0D0,0.0D0,0.25D0,0.0D0,0.0D0,0.45D0,0.4D0,  0000009P     17
0.0D0,0.2D0,0.9D0,0.0D0,0.25D0,1.0D0,0.0D0,0.75D0,0.0D0,0.0D0,   0000009P     18
0.7D0,0.2D0,0.0D0,0.5D0,0.6D0,0.0D0,0.75D0,1.0D0,0.0D0,1.0D0,    0000009P     19
0.0D0,0.0D0,1.0D0,0.25D0,0.0D0,1.0D0,0.75D0,0.0D0,1.0D0,1.0D0,   0000009P     20
0.0D0,0.0D0,1.0D0,0.0D0,1.0D0,0,1,7;                             0000009P     21
S0000001G0000012D0000010P0000021                                        T      1


==> anc/6_4.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\7\G      2
7.igs,                                                                  G      3
26HRhinoceros ( Apr 16 2024 ),31HTrout Lake IGES 012 Apr 16 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H250129.150338,                              G      7
0.001D0,                                                                G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H250129.150338;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     406       2       0       0       1       0       0       000000300D      3
     406       0      -1       1       3       0       0LEVELDEF       0D      4
     128       3       0       0       1       0       0       000000000D      5
     128       0      -1      15       0       0       0 TrimSrf       0D      6
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
406,2,1,8HStandard;                                              0000003P      2
128,4,4,2,2,0,0,1,0,0,0.0D0,0.0D0,0.0D0,0.5D0,0.5D0,1.0D0,1.0D0, 0000005P      3
1.0D0,0.0D0,0.0D0,0.0D0,0.5D0,0.5D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000005P      4
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000005P      5
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000005P      6
1.0D0,1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.25D0,0.0D0,0.0D0,    0000005P      7
0.5D0,0.0D0,0.0D0,0.75D0,0.0D0,0.0D0,1.0D0,0.0D0,0.0D0,0.0D0,    0000005P      8
0.25D0,0.0D0,0.2500000000000001D0,0.2500000000000001D0,0.0D0,    0000005P      9
0.5000000000000001D0,0.25D0,0.0D0,0.7500000000000002D0,0.25D0,   0000005P     10
0.0D0,1.0D0,0.25D0,0.0D0,0.0D0,0.5D0,0.0D0,0.3D0,0.55D0,0.0D0,   0000005P     11
0.4500000000000001D0,0.4500000000000001D0,0.0D0,0.65D0,0.45D0,   0000005P     12
0.0D0,1.0D0,0.5D0,0.0D0,0.0D0,0.75D0,0.0D0,0.25D0,               0000005P     13
0.7500000000000002D0,0.0D0,0.55D0,0.6D0,0.0D0,0.65D0,0.65D0,     0000005P     14
0.0D0,1.0D0,0.75D0,0.0D0,0.0D0,1.0D0,0.0D0,0.25D0,1.0D0,0.0D0,   0000005P     15
0.5D0,1.0D0,0.0D0,0.75D0,1.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,    0000005P     16
1.0D0,0.0D0,1.0D0;                                               0000005P     17
S0000001G0000012D0000006P0000017                                        T      1


==> anc/6_5.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\4\G      2
4.igs,                                                                  G      3
26HRhinoceros ( Apr 16 2024 ),31HTrout Lake IGES 012 Apr 16 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H241230.181023,                              G      7
0.01D0,                                                                 G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H241230.181023;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     314       2       0       0       0       0       0       000000200D      3
     314       0       2       1       0       0       0   COLOR       0D      4
     314       3       0       0       0       0       0       000000200D      5
     314       0       4       1       0       0       0   COLOR       0D      6
     314       4       0       0       0       0       0       000000200D      7
     314       0       4       1       0       0       0   COLOR       0D      8
     314       5       0       0       0       0       0       000000200D      9
     314       0       1       1       0       0       0   COLOR       0D     10
     314       6       0       0       0       0       0       000000200D     11
     314       0       8       1       0       0       0   COLOR       0D     12
     406       7       0       0       1       0       0       000000300D     13
     406       0      -1       1       3       0       0LEVELDEF       0D     14
     406       8       0       0       2       0       0       000000300D     15
     406       0      -3       1       3       0       0LEVELDEF       0D     16
     406       9       0       0       3       0       0       000000300D     17
     406       0      -5       1       3       0       0LEVELDEF       0D     18
     406      10       0       0       4       0       0       000000300D     19
     406       0      -7       1       3       0       0LEVELDEF       0D     20
     406      11       0       0       5       0       0       000000300D     21
     406       0      -9       1       3       0       0LEVELDEF       0D     22
     406      12       0       0       6       0       0       000000300D     23
     406       0     -11       1       3       0       0LEVELDEF       0D     24
     128      13       0       0       1       0       0       000000000D     25
     128       0      -1       4       8       0       0 TrimSrf       0D     26
     128      17       0       0       1       0       0       000000000D     27
     128       0      -1       4       8       0       0 TrimSrf       0D     28
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
314,78.43137,0.0,0.0,20HRGB( 200,   0,   0 );                    0000003P      2
314,49.01961,14.90196,80.39216,20HRGB( 125,  38, 205 );          0000005P      3
314,0.0,0.0,100.0,20HRGB(   0,   0, 255 );                       0000007P      4
314,0.0,49.80392,0.0,20HRGB(   0, 127,   0 );                    0000009P      5
314,100.0,100.0,100.0,20HRGB( 255, 255, 255 );                   0000011P      6
406,2,1,8HStandard;                                              0000013P      7
406,2,2,8HEbene 01;                                              0000015P      8
406,2,3,8HEbene 02;                                              0000017P      9
406,2,4,8HEbene 03;                                              0000019P     10
406,2,5,8HEbene 04;                                              0000021P     11
406,2,6,8HEbene 05;                                              0000023P     12
128,1,1,1,1,0,0,1,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0, 0000025P     13
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,0.5D0,0.0D0,0.0D0,1.0D0,0.0D0,     0000025P     14
0.0D0,0.5D0,1.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,     0000025P     15
1.0D0;                                                           0000025P     16
128,1,1,1,1,0,0,1,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0, 0000027P     17
1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.5D0,0.0D0,     0000027P     18
0.0D0,0.0D0,1.0D0,0.0D0,0.5D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,     0000027P     19
1.0D0;                                                           0000027P     20
S0000001G0000012D0000028P0000020                                        T      1


==> anc/6_6.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\5\G      2
5.igs,                                                                  G      3
26HRhinoceros ( Apr 16 2024 ),31HTrout Lake IGES 012 Apr 16 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H241230.181114,                              G      7
0.01D0,                                                                 G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H241230.181114;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     314       2       0       0       0       0       0       000000200D      3
     314       0       2       1       0       0       0   COLOR       0D      4
     314       3       0       0       0       0       0       000000200D      5
     314       0       4       1       0       0       0   COLOR       0D      6
     314       4       0       0       0       0       0       000000200D      7
     314       0       4       1       0       0       0   COLOR       0D      8
     314       5       0       0       0       0       0       000000200D      9
     314       0       1       1       0       0       0   COLOR       0D     10
     314       6       0       0       0       0       0       000000200D     11
     314       0       8       1       0       0       0   COLOR       0D     12
     406       7       0       0       1       0       0       000000300D     13
     406       0      -1       1       3       0       0LEVELDEF       0D     14
     406       8       0       0       2       0       0       000000300D     15
     406       0      -3       1       3       0       0LEVELDEF       0D     16
     406       9       0       0       3       0       0       000000300D     17
     406       0      -5       1       3       0       0LEVELDEF       0D     18
     406      10       0       0       4       0       0       000000300D     19
     406       0      -7       1       3       0       0LEVELDEF       0D     20
     406      11       0       0       5       0       0       000000300D     21
     406       0      -9       1       3       0       0LEVELDEF       0D     22
     406      12       0       0       6       0       0       000000300D     23
     406       0     -11       1       3       0       0LEVELDEF       0D     24
     128      13       0       0       1       0       0       000000000D     25
     128       0      -1       5       8       0       0 TrimSrf       0D     26
     128      18       0       0       1       0       0       000000000D     27
     128       0      -1       5       8       0       0 TrimSrf       0D     28
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
314,78.43137,0.0,0.0,20HRGB( 200,   0,   0 );                    0000003P      2
314,49.01961,14.90196,80.39216,20HRGB( 125,  38, 205 );          0000005P      3
314,0.0,0.0,100.0,20HRGB(   0,   0, 255 );                       0000007P      4
314,0.0,49.80392,0.0,20HRGB(   0, 127,   0 );                    0000009P      5
314,100.0,100.0,100.0,20HRGB( 255, 255, 255 );                   0000011P      6
406,2,1,8HStandard;                                              0000013P      7
406,2,2,8HEbene 01;                                              0000015P      8
406,2,3,8HEbene 02;                                              0000017P      9
406,2,4,8HEbene 03;                                              0000019P     10
406,2,5,8HEbene 04;                                              0000021P     11
406,2,6,8HEbene 05;                                              0000023P     12
128,1,3,1,2,0,0,1,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000025P     13
0.5D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000025P     14
1.0D0,1.0D0,0.5D0,0.0D0,0.0D0,1.0D0,0.0D0,0.0D0,0.6D0,0.3D0,     0000025P     15
0.0D0,1.0D0,0.25D0,0.0D0,0.4D0,0.7D0,0.0D0,1.0D0,0.75D0,0.0D0,   0000025P     16
0.5D0,1.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;     0000025P     17
128,1,3,1,2,0,0,1,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000027P     18
0.5D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,     0000027P     19
1.0D0,1.0D0,0.0D0,0.0D0,0.0D0,0.5D0,0.0D0,0.0D0,0.0D0,0.25D0,    0000027P     20
0.0D0,0.6D0,0.3D0,0.0D0,0.0D0,0.75D0,0.0D0,0.4D0,0.7D0,0.0D0,    0000027P     21
0.0D0,1.0D0,0.0D0,0.5D0,1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;     0000027P     22
S0000001G0000012D0000028P0000022                                        T      1


==> anc/6_7.igs <==
                                                                        S      1
1H,,1H;,,                                                               G      1
74HC:\Users\Lisa Stammen\Documents\MATLAB\nFEM_student\Platten\Square\6\G      2
6.igs,                                                                  G      3
26HRhinoceros ( Dec  3 2024 ),31HTrout Lake IGES 012 Dec  3 2024,       G      4
32,38,6,308,15,                                                         G      5
,                                                                       G      6
1.0D0,6,1HM,1,0.000254D0,13H250909.140819,                              G      7
0.001D0,                                                                G      8
1D0,                                                                    G      9
,                                                                       G     10
,                                                                       G     11
10,0,13H250909.140819;                                                  G     12
     314       1       0       0       0       0       0       000000200D      1
     314       0       1       1       0       0       0   COLOR       0D      2
     406       2       0       0       1       0       0       000000300D      3
     406       0      -1       1       3       0       0LEVELDEF       0D      4
     128       3       0       0       1       0       0       000000000D      5
     128       0      -1       9       8       0       0 TrimSrf       0D      6
     128      12       0       0       1       0       0       000000000D      7
     128       0      -1       9       8       0       0 TrimSrf       0D      8
     128      21       0       0       1       0       0       000000000D      9
     128       0      -1       9       8       0       0 TrimSrf       0D     10
     128      30       0       0       1       0       0       000000000D     11
     128       0      -1       9       8       0       0 TrimSrf       0D     12
314,0.0,0.0,0.0,20HRGB(   0,   0,   0 );                         0000001P      1
406,2,1,8HStandard;                                              0000003P      2
128,1,4,1,3,0,0,0,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000005P      3
0.0D0,0.3999999999999999D0,1.0D0,1.0D0,1.0D0,1.0D0,1.3D0,        0000005P      4
0.9999999999999998D0,1.1D0,0.9999999999999998D0,1.5D0,           0000005P      5
0.9999999999999999D0,0.9D0,1.0D0,1.0D0,1.0D0,0.42D0,0.55D0,      0000005P      6
0.0D0,1.0D0,0.5333333333333333D0,0.0D0,0.5600000000000001D0,     0000005P      7
0.6899999999999999D0,0.0D0,1.0D0,0.6D0,0.0D0,0.55D0,0.8D0,0.0D0, 0000005P      8
1.0D0,0.7666666666666669D0,0.0D0,0.5D0,0.9500000000000003D0,     0000005P      9
0.0D0,1.0D0,0.8999999999999999D0,0.0D0,0.5D0,1.0D0,0.0D0,1.0D0,  0000005P     10
1.0D0,0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;                             0000005P     11
128,1,5,1,3,0,0,0,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000007P     12
0.0D0,0.6D0,0.6D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.2D0,     0000007P     13
0.9999999999999998D0,1.4D0,0.9999999999999998D0,0.8D0,           0000007P     14
0.9999999999999998D0,1.0D0,0.9999999999999998D0,1.3D0,           0000007P     15
0.9999999999999998D0,0.5D0,0.0D0,0.0D0,1.0D0,0.0D0,0.0D0,0.55D0, 0000007P     16
0.1D0,0.0D0,1.0D0,0.1D0,0.0D0,0.52D0,0.2D0,0.0D0,1.0D0,0.2D0,    0000007P     17
0.0D0,0.5D0,0.32D0,0.0D0,1.0D0,0.3666666666666666D0,0.0D0,0.4D0, 0000007P     18
0.45D0,0.0D0,1.0D0,0.4333333333333333D0,0.0D0,0.42D0,0.55D0,     0000007P     19
0.0D0,1.0D0,0.5333333333333333D0,0.0D0,0.0D0,1.0D0,0.0D0,1.0D0;  0000007P     20
128,1,4,1,3,0,0,0,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000009P     21
0.0D0,0.3999999999999999D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.3D0,  0000009P     22
1.0D0,1.1D0,1.0D0,1.5D0,1.0D0,0.9D0,1.0D0,1.0D0,0.0D0,           0000009P     23
0.5333333333333333D0,0.0D0,0.42D0,0.55D0,0.0D0,0.0D0,            0000009P     24
0.5999999999999999D0,0.0D0,0.5600000000000001D0,                 0000009P     25
0.6899999999999999D0,0.0D0,0.0D0,0.7666666666666666D0,0.0D0,     0000009P     26
0.55D0,0.8D0,0.0D0,0.0D0,0.8999999999999999D0,0.0D0,0.5D0,       0000009P     27
0.9500000000000003D0,0.0D0,0.0D0,1.0D0,0.0D0,0.5D0,1.0D0,0.0D0,  0000009P     28
0.0D0,1.0D0,0.0D0,1.0D0;                                         0000009P     29
128,1,5,1,3,0,0,0,0,0,0.0D0,0.0D0,1.0D0,1.0D0,0.0D0,0.0D0,0.0D0, 0000011P     30
0.0D0,0.6D0,0.6D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,1.0D0,           0000011P     31
0.9999999999999999D0,1.2D0,1.0D0,1.4D0,1.0D0,0.8D0,1.0D0,1.0D0,  0000011P     32
1.0D0,1.3D0,0.0D0,0.0D0,0.0D0,0.5D0,0.0D0,0.0D0,0.0D0,0.1D0,     0000011P     33
0.0D0,0.55D0,0.1D0,0.0D0,0.0D0,0.2D0,0.0D0,0.52D0,0.2D0,0.0D0,   0000011P     34
0.0D0,0.3666666666666667D0,0.0D0,0.5D0,0.32D0,0.0D0,0.0D0,       0000011P     35
0.4333333333333333D0,0.0D0,0.4D0,0.45D0,0.0D0,0.0D0,             0000011P     36
0.5333333333333333D0,0.0D0,0.42D0,0.55D0,0.0D0,0.0D0,1.0D0,      0000011P     37
0.0D0,1.0D0;                                                     0000011P     38
S0000001G0000012D0000012P0000038                                        T      1

